Sub-harmonic Injection Locking in Metronomes

In this paper, we demonstrate sub-harmonic injection locking (SHIL) in mechanical metronomes. To do so, we first formulate metronome's physical compact model, focusing on its nonlinear terms for friction and the escapement mechanism. Then we analyze metronomes using phase-macromodel-based techniques and show that the phase of their oscillation is in fact very immune to periodic perturbation at twice its natural frequency, making SHIL difficult. Guided by the phase-macromodel-based analysis, we are able to modify the escapement mechanism of metronomes such that SHIL can happen more easily. Then we verify the occurrence of SHIL in experiments. To our knowledge, this is the first demonstration of SHIL in metronomes; As such, it provides many valuable insights into the modelling, simulation, analysis and design of nonlinear oscillators. The demonstration is also suitable to use for teaching the subject of injection locking and SHIL.

==> code/single_metronome_w_input2.m <==
function DAE = single_metronome_w_input()
    DAE = init_DAE();

    DAE = add_to_DAE(DAE, 'name', 'single metronome');
    DAE = add_to_DAE(DAE, 'unkname(s)', {'theta', 'thetadot'});
    DAE = add_to_DAE(DAE, 'eqnname(s)', {'thetadot', 'thetadotdot'});
    DAE = add_to_DAE(DAE, 'inputname(s)', {'a'}); % acceleration
    DAE = add_to_DAE(DAE, 'outputname(s)', {'theta'});
    DAE = add_to_DAE(DAE, 'parm(s)', {'m1', 0.1, ...
                                      'm2', 0.01, ...
                                      'h1', 2e-2, ...
                                      'h2', 4e-2, ...
                                      'f0', 2e-4, ...
                                      'g0', 5e-3, ...
                                      'thetaL', -pi/18, ...
                                      'thetaR', pi/18, ...
                                      'dtheta', pi/80, ...
                                      'g', 9.81, ...
                                      'smoothing', 1e-10});
    DAE = add_to_DAE(DAE, 'B', @B);
    DAE = add_to_DAE(DAE, 'C', @C);
    DAE = add_to_DAE(DAE, 'D', @D);

    DAE = add_to_DAE(DAE, 'f_takes_inputs', 1);
    DAE = add_to_DAE(DAE, 'f', @f);
    DAE = add_to_DAE(DAE, 'q', @q);
    
    DAE = finish_DAE(DAE);
end

function out = B(S)
    out = [];
end

function out = C(DAE)
    out = [1 0];
end

function out = D(DAE)
    out = [];
end

function fout = f(S)
    v2struct(S);
    thetadotdot = - 1 / (m1*h1^2 + m2*h2^2) * (...
                  + m1*g*sin(theta)*h1 - m2*g*sin(theta)*h2 ...
                  - friction(thetadot, f0, smoothing) ...
                  - gfunc(theta, thetadot, g0, thetaL, thetaR, dtheta, smoothing) ...
                  + m1*a*cos(theta)*h1 - m2*a*cos(theta)*h2);
    thetadotdef = thetadot;
    fout = [thetadotdef; thetadotdot];
end % f(...)

function qout = q(S)
    qout = [-S.theta; -S.thetadot];
end % q(...)

function out = friction(thetadot, f0, smoothing)
    out = - f0 * smoothsign(thetadot, smoothing);
end

function out = gfunc(theta, thetadot, g0, thetaL, thetaR, dtheta, smoothing)
    out = g0 * (smoothstep(theta-thetaR, smoothing) ...
          - smoothstep(theta-thetaR-dtheta, smoothing)) ...
          .* smoothstep(thetadot, smoothing) ...
          - g0 * (smoothstep(theta-thetaL+dtheta, smoothing) ...
          - smoothstep(theta-thetaL, smoothing)) .* smoothstep(-thetadot, smoothing);
end

